Cortex: A Compiler for Recursive Deep Learning Models

Optimizing deep learning models is generally performed in two steps: (i) high-level graph optimizations such as kernel fusion and (ii) low level kernel optimizations such as those found in vendor libraries. This approach often leaves significant performance on the table, especially for the case of recursive deep learning models. In this paper, we present Cortex, a compiler-based approach to generate highly-efficient code for recursive models for low latency inference. Our compiler approach and low reliance on vendor libraries enables us to perform end-to-end optimizations, leading to up to 14X lower inference latencies over past work, across different backends.

==> scripts/common.py <==
model_repl = {
    'lstm': 'TreeLSTM',
    'gru': 'TreeGRU',
    'dag_rnn': 'DAG-RNN',
    'dag': 'DAG-RNN',
    'mvrnn': 'MV-RNN',
    'fc': 'TreeFC'
}
def get_model_repl(model): return model_repl.get(model, model)

seq_model_repl = {
    # 'lstm': 'Seq. LSTM',
    # 'gru': 'Seq. GRU',
    'lstm': 'Sequential LSTM',
    'gru': 'Sequential GRU',
}
def get_seq_model_repl(model): return seq_model_repl[model]

backend_repl = {
    'cuda': 'GPU',
    'cpu': 'Intel',
    'arm': 'ARM'
}
def get_backend_repl(model): return backend_repl[model]

summary_backend_repl = {
    'cuda': 'Nvidia V100 GPU',
    'cpu': '8-core/16-thread Intel CascadeLake CPU',
    'arm': '8-core ARM Graviton2 CPU'
}
def get_summary_backend_repl(model): return summary_backend_repl[model]

framework_repl = {
    'dynet': 'DyNet',
    'cavs': 'Cavs',
    'cortex': 'Cortex',
    'tvm': 'Cortex'
}
def get_framework_repl(model): return framework_repl[model]

def replace_model(string):
    for k, v in model_repl.items():
        string = string.replace(k, v)
    return string

def round_number(s, d = 2):
    return round(s, d)


==> scripts/create_table.py <==
import pandas as pd
import sys
import os
from statistics import geometric_mean
import argparse
import math
import matplotlib.pyplot as plt
import seaborn as sns

import common

models = ['fc', 'dag', 'gru', 'lstm', 'mvrnn']
cavs_models = ['fc', 'gru', 'lstm']
backends = ['cuda', 'cpu', 'arm']
cavs_backends = ['cuda']
b_sizes = [1, 10]
h_sizes = {
    'lstm': [256, 512],
    'gru': [256, 512],
    'dag': [256, 512],
    'fc': [256, 512],
    'mvrnn': [64, 128]
}

col_target = 'Target'
col_h_size = 'Hidden Size'
col_b_size = 'Batch Size'
col_pytorch = 'pytorch'
col_cavs = 'cavs'
col_dynet = 'dynet'
col_tvm = 'tvm'
col_tvm_unspec = 'tvm_unspec'
col_model = 'Model'

col_speedup = 'Speedup'
col_unspec_speedup = 'Unspec Speedup'

def print_latex_table_str(lol, filepath, hline_skip = 0):
    outfile = open(filepath, 'w')
    i = 0
    for line in lol:
        i += 1
        string = ' & '.join([str(s) for s in line]) + ' \\\\'
        if hline_skip > 0 and i % hline_skip == 0:
            if i + hline_skip > len(lol): string += ' \\bottomrule'
            else: string += ' \\hline'
        print(string, file = outfile)
    outfile.close()

def num_to_str(n, bold = False):
    s = str(common.round_number(n))
    if bold: s = '\\textbf{' + s + '}'
    return s

def dynet_table(df, table_file):
    df = df.replace(1e7, float('nan'))
    df[col_speedup] = df[col_dynet] / df[col_tvm]

    lol = []
    for backend in backends:
        model_values = {}
        for b_size in b_sizes:
            for model in models:
                this_df = df.loc[(df[col_h_size].isin(h_sizes[model])) &
                                 (df[col_b_size] == b_size) &
                                 (df[col_model] == model) &
                                 (df[col_target] == backend)]
                this_df = this_df[[col_h_size, col_dynet, col_tvm, col_speedup]]

                model_values[(model, b_size)] = this_df.values.tolist()

        h_size_label = ['s', 'l']
        for i in range(2):
            for b_size in b_sizes:
                line = [common.get_backend_repl(backend), '$h_' + h_size_label[i] + '$', b_size]
                for model in models:
                    this_values = model_values[(model, b_size)]
                    if len(this_values) == 0:
                        print(i, b_size, model, backend)
                    dynet_batch = this_values[i][1]
                    tvm_batch = this_values[i][2]
                    speedup = this_values[i][3]
                    tvm_bold = tvm_batch < dynet_batch
                    line += [(num_to_str(dynet_batch, bold = not tvm_bold) + "/" +
                              num_to_str(tvm_batch, bold = tvm_bold)),
                             num_to_str(speedup)]
                lol.append(line)
    print_latex_table_str(lol, table_file, hline_skip = 4)

def cavs_table(df, table_file):
    df = df.replace(1e7, float('nan'))
    df[col_speedup] = df[col_cavs] / df[col_tvm]
    df[col_unspec_speedup] = df[col_cavs] / df[col_tvm_unspec]

    lol = []
    for backend in cavs_backends:
        model_values = {}
        for b_size in b_sizes:
            for model in cavs_models:
                this_df = df.loc[(df[col_h_size].isin(h_sizes[model])) &
                                 (df[col_b_size] == b_size) &
                                 (df[col_model] == model) &
                                 (df[col_target] == backend)]
                this_df = this_df[[col_h_size, col_cavs, col_tvm_unspec, col_tvm, col_unspec_speedup, col_speedup]]
                model_values[(model, b_size)] = this_df.values.tolist()

        h_size_label = ['s', 'l']
        for i in range(2):
            for b_size in b_sizes:
                line = ['$h_' + h_size_label[i] + '$', b_size]
                for model in cavs_models:
                    this_values = model_values[(model, b_size)]

                    # cavs_batch = this_values[i][1]
                    # tvm_unspec_batch = this_values[i][2]
                    # tvm_batch = this_values[i][3]
                    # unspec_speedup = this_values[i][4]
                    # speedup = this_values[i][5]
                    # batches = [cavs_batch, tvm_unspec_batch, tvm_batch]
                    # bold_idx = batches.index(min(batches))
                    # line += [(num_to_str(cavs_batch, bold = bold_idx == 0) + "/" +
                    #           num_to_str(tvm_unspec_batch, bold = bold_idx == 1) + "/" +
                    #           num_to_str(tvm_batch, bold = bold_idx == 2)),
                    #          num_to_str(unspec_speedup) + "/" + num_to_str(speedup)]

                    cavs_batch = this_values[i][1]
                    tvm_unspec_batch = this_values[i][2]
                    unspec_speedup = this_values[i][4]
                    batches = [cavs_batch, tvm_unspec_batch]
                    bold_idx = batches.index(min(batches))
                    line += [(num_to_str(cavs_batch, bold = bold_idx == 0) + "/" +
                              num_to_str(tvm_unspec_batch, bold = bold_idx == 1)),
                             num_to_str(unspec_speedup)]
                lol.append(line)
    print_latex_table_str(lol, table_file)

def pytorch_table(df, table_file):
    df = df.replace(1e7, float('nan'))
    df[col_speedup] = df[col_pytorch] / df[col_tvm]
    df = df.loc[df[col_h_size].isin([256]) | df[col_h_size].isin([64])]
    df = df.drop(columns = [col_pytorch, col_tvm, col_h_size])
    df = df.reset_index()
    df = df.loc[df[col_model].isin(['lstm', 'fc', 'dag', 'mvrnn'])]
    # print(df)
    sns.scatterplot(data=df, y=col_speedup, x=df.columns[0], hue = col_b_size)
    plt.show()
    exit(0)
    lol = []
    for backend in backends:
        model_values = {}
        for b_size in b_sizes:
            for model in models:
                this_df = df.loc[(df[col_h_size].isin(h_sizes[model])) &
                                 (df[col_b_size] == b_size) &
                                 (df[col_model] == model) &
                                 (df[col_target] == backend)]
                this_df = this_df[[col_h_size, col_pytorch, col_tvm, col_speedup]]

                model_values[(model, b_size)] = this_df.values.tolist()

        for i in range(2):
            for b_size in b_sizes:
                line = [common.get_backend_repl(backend), 'H' + str(i), b_size]
                for model in models:
                    this_values = model_values[(model, b_size)]
                    pytorch_batch = this_values[i][1]
                    tvm_batch = this_values[i][2]
                    speedup = this_values[i][3]
                    tvm_bold = tvm_batch < pytorch_batch
                    line += [(num_to_str(pytorch_batch, bold = not tvm_bold) + "/" +
                              num_to_str(tvm_batch, bold = tvm_bold)),
                             num_to_str(speedup)]
                lol.append(line)
    print_latex_table_str(lol, table_file)

def print_overall_table(csvdir, srcdir):
    dynet_table_file = srcdir + '/dynet_table.tex'
    cavs_table_file = srcdir + '/cavs_table.tex'
    pytorch_table_file = srcdir + '/pytorch_table.tex'
    backend_table_file = srcdir + '/backend_summary_table.tex'

    all_dfs = {}
    for model in models:
        model_dfs = []
        for backend in backends:
            filepath = csvdir + "/" + model + '_results_' + backend + '.csv'
            df = pd.read_csv(filepath)
            model_dfs.append(df)

        model_df = pd.concat(model_dfs)
        model_df['Model'] = model
        all_dfs[model] = model_df

    all_df = pd.concat(all_dfs)
    all_df = all_df.loc[all_df['Batch Size'].isin(b_sizes)]
    all_df = all_df.reset_index(drop = True)
    dynet_eval = all_df[[col_model, col_target, col_h_size, col_b_size, col_dynet, col_tvm]]
    dynet_table(dynet_eval, dynet_table_file)


    all_dfs = {}
    for model in cavs_models:
        model_dfs = []
        for backend in cavs_backends:
            filepath = csvdir + "/cavs_" + model + '_results_' + backend + '.csv'
            df = pd.read_csv(filepath)
            model_dfs.append(df)

        model_df = pd.concat(model_dfs)
        model_df['Model'] = model
        all_dfs[model] = model_df

    all_df = pd.concat(all_dfs)
    all_df = all_df.loc[all_df['Batch Size'].isin(b_sizes)]
    all_df = all_df.reset_index(drop = True)
    cavs_eval = all_df[[col_model, col_target, col_h_size, col_b_size, col_cavs, col_tvm_unspec, col_tvm]]
    # print(cavs_eval)
    cavs_table(cavs_eval, cavs_table_file)

def print_linearization_table(csvdir, srcdir):
    csvpath = csvdir + '/linearization_results_cuda.csv'
    linearization_file = srcdir + '/linearization_table.tex'

    model_idx = 0
    b_size_idx = 1
    batch_idx = 2

    full_df = pd.read_csv(csvpath)
    cols = full_df.columns
    models = full_df[cols[model_idx]].values.tolist()
    models = [i for n, i in enumerate(models) if i not in models[:n]]
    line1 = ' & '.join([common.replace_model(m) for m in ['Batch Size'] + models])

    outfile = open(linearization_file, 'w')
    print(line1 + ' \\\\ \\hline', file = outfile)

    for b_size in [1, 10]:
        df = full_df.loc[(full_df[cols[b_size_idx]] == b_size)]
        times = [common.round_number(t) for t in df[cols[batch_idx]].values.tolist()]

        line2 = ' & '.join([str(f) for f in [b_size] + times])

        print(line2 + ' \\\\', file = outfile)
    outfile.close()

def main(args):
    script_dir = os.path.dirname(os.path.realpath(__file__))
    root_dir = script_dir + '/../'
    csvdir = root_dir + '/data/'
    srcdir = root_dir + '/src/'

    print_overall_table(csvdir, srcdir)
    print_linearization_table(csvdir, srcdir)

if __name__== '__main__':
    parser = argparse.ArgumentParser()
    args = parser.parse_args()
    main(args)


==> scripts/make_plots.py <==
from matplotlib import cm
import pandas as pd
import matplotlib as mpl
import sys
import os
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import common
import argparse
import math

palettes = {}

suh_height = 2

def make_grnn_plot(csvdir, figdir, args):
    csvpath = csvdir + '/grnn_results_cuda.csv'
    figpath = figdir + '/grnn_eval.pdf'

    model_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    seq_len_idx = 3
    grnn_idx = 4
    grnn_deopt_idx = 5
    tvm_idx = 6

    inf_lat = "Inference Latency (ms)"
    framework = "Framework"

    df = pd.read_csv(csvpath)
    cols = df.columns
    df = df.drop(columns = [cols[seq_len_idx]])

    df = df.rename(columns = {
        cols[tvm_idx]: 'Cortex',
        # cols[grnn_idx]: 'GRNN (lock-free barrier)',
        cols[grnn_idx]: 'GRNN',
        cols[grnn_deopt_idx]: 'GRNN (lock-based barrier)',
    })

    df = df.melt(id_vars=[cols[model_idx], cols[h_size_idx], cols[b_size_idx]],
                 var_name = framework, value_name = inf_lat)

    df[cols[model_idx]] = df[cols[model_idx]].apply(common.get_seq_model_repl)

    height = 2.0
    plt.figure(figsize = (5, height))
    g = sns.catplot(
        data=df, kind="bar",
        x = cols[b_size_idx], y = inf_lat, hue=framework, col = cols[model_idx],
        ci=None, height=height, aspect = 5.0/(2 * height), legend = False, palette = palettes[3],
        sharey = False, sharex = True)

    axes = g.axes.flatten()
    axes[0].set_title(axes[0].get_title().replace('Model = ', ''))
    axes[1].set_title(axes[1].get_title().replace('Model = ', ''))
    axes[0].grid(axis = 'y')
    axes[1].grid(axis = 'y')

    # plt.legend(loc='upper right', bbox_to_anchor = (1.025, 1.315), ncol = 3)
    plt.legend(loc='upper right', bbox_to_anchor = (0.75, 1.35), ncol = 3, fontsize='small')
    # g.set_xlabels('')
    # g.fig.text(0.47, 0.072, 'Batch Size')

    if args.debug: plt.show()

    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_unrolling_plot(csvdir, figdir, args):
    csvpath = csvdir + '/unrolling_results_cuda.csv'
    figpath = figdir + '/unrolling_eval.pdf'

    simplicity_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    height_idx = 3
    rolled_idx = 4
    unrolled_idx = 5

    inf_lat = "Inference Latency (ms)"
    framework = "Framework"

    df = pd.read_csv(csvpath)
    cols = df.columns
    df = df.drop(columns = [cols[height_idx]])

    df = df.rename(columns = {
        cols[rolled_idx]: 'Not unrolled',
        cols[unrolled_idx]: 'Unrolled',
    })

    df = df.melt(id_vars=[cols[simplicity_idx], cols[h_size_idx], cols[b_size_idx]],
                 var_name = framework, value_name = inf_lat)

    if args.debug: print(df)

    plt.figure(figsize = (2.5, suh_height))
    g = sns.catplot(
        data=df, kind="bar",
        x = cols[b_size_idx], y = inf_lat, hue=framework, col = cols[simplicity_idx],
        ci=None, height=suh_height, aspect = 2.5/(2.0 * suh_height), legend = False, palette = palettes[2])

    axes = g.axes.flatten()
    axes[0].set_title(axes[0].get_title().replace('Simplicity = simple', 'TreeRNN'))
    axes[1].set_title(axes[1].get_title().replace('Simplicity = complex', 'TreeLSTM'))
    axes[0].grid(axis = 'y')
    axes[1].grid(axis = 'y')

    g.set_xlabels('')
    g.fig.text(0.47, 0.072, 'Batch Size')

    plt.legend(loc='upper left', bbox_to_anchor = (-1.3, 1.6), fontsize = 'small')
    if args.debug: plt.show()

    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_hoisting_plot(csvdir, figdir, args):
    csvpath = csvdir + '/hoisting_results_cuda.csv'
    figpath = figdir + '/hoisting_eval.pdf'

    simplicity_idx = 0
    persist_idx = 1
    h_size_idx = 2
    b_size_idx = 3
    unhoisted_idx = 4
    hoisted_idx = 5

    inf_lat = "Inference Latency (ms)"
    framework = "Framework"

    df = pd.read_csv(csvpath)
    cols = df.columns

    df = df.loc[df[cols[persist_idx]] == 'persistent']
    df = df.drop(columns = [cols[persist_idx]])

    df = df.rename(columns = {
        cols[hoisted_idx]: 'Hoisted',
        cols[unhoisted_idx]: 'Unhoisted',
    })

    df = df.melt(id_vars=[cols[simplicity_idx], cols[h_size_idx], cols[b_size_idx]],
                 var_name = framework, value_name = inf_lat)

    if args.debug: print(df)

    plt.figure(figsize = (2.5, suh_height))
    g = sns.catplot(
        data=df, kind="bar",
        x = cols[b_size_idx], y = inf_lat, hue=framework, col = cols[simplicity_idx],
        ci=None, height=suh_height, aspect = 2.5/(2.0 * suh_height), legend = False, palette = palettes[2])

    axes = g.axes.flatten()
    axes[0].set_title(axes[0].get_title().replace('Simplicity = simple', 'SimpleTreeGRU'))
    axes[1].set_title(axes[1].get_title().replace('Simplicity = complex', 'TreeGRU'))
    axes[0].grid(axis = 'y')
    axes[1].grid(axis = 'y')

    g.set_xlabels('')
    g.fig.text(0.47, 0.072, 'Batch Size')

    # plt.legend(loc='upper left', bbox_to_anchor = (-0.56, 1.44))
    plt.legend(loc='upper left', bbox_to_anchor = (-1.15, 1.6), fontsize='small')
    if args.debug: plt.show()

    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_stacked_plot(csvdir, figdir, args):
    csvpath = csvdir + '/stacked_results_cuda.csv'
    figpath = figdir + '/stacked_eval.pdf'

    model_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    unfused_idx = 3
    fused_idx = 4
    persist_idx = 5
    spec_persist_idx = 6

    inf_lat = "Inference Latency (ms)"
    opts = "Optimizations"

    df = pd.read_csv(csvpath)
    cols = df.columns
    def sorter(series):
        if series.name == cols[model_idx]:
            return series.map({'fc':1, 'dag_rnn':2, 'gru':3, 'lstm':4, 'mvrnn':5})
        else: return series
    df = df.sort_values(by = [cols[model_idx], cols[b_size_idx]], key = sorter)
    df[cols[model_idx]] = df[cols[model_idx]].apply(common.get_model_repl)
    df = df.loc[df[cols[b_size_idx]].isin([1, 10])]
    df = df.melt(id_vars=[cols[model_idx], cols[h_size_idx], cols[b_size_idx]],
                 var_name = opts, value_name = inf_lat)

    height = suh_height
    # height += 0.12
    plt.figure(figsize = (5, height))
    g = sns.catplot(
        data=df, kind="bar",
        x = cols[b_size_idx], y = inf_lat, hue=opts, col = cols[model_idx],
        ci=None, height=height, aspect= 5.0/(4.0 * height), legend = False, sharey = False, sharex = True,
        palette = palettes[4])

    axes = g.axes.flatten()
    for axis in axes:
        axis.set_title(axis.get_title().replace('Model = ', ''))
        axis.grid(axis = 'y')

    g.set_xlabels('')
    g.fig.text(0.47, 0.072, 'Batch Size')
    plt.legend(loc='upper right', bbox_to_anchor = (-0.16, 1.6), ncol=2,
               fontsize = 'small', labels = ['No kernel fusion', 'Maximal kernel fusion',
                                             '+Specialization', '+Persistence'])
    plt.subplots_adjust(wspace=0.6)
    if args.debug: plt.show()

    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def autolabel(rects, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    for rect in rects:
        height = rect.get_height()

        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)

        # If we can fit the label above the column, do that;
        # otherwise, put it inside the column.
        if p_height > 0.95: # arbitrary; 95% looked good to me.
            if height >= y_height:
                label_position = y_height * 1.02
            else:
                label_position = height - (y_height * 0.05)
        else:
            label_position = height + (y_height * 0.01)

        print(height, y_height)
        if not math.isnan(height) and (height >= y_height or height < 0.025 * y_height) and height > 1:
            ax.text(rect.get_x() + rect.get_width()/2., label_position,
                    '%d' % int(height),
                    ha='center', va='bottom')

def make_memory_plot(csvdir, figdir, args):
    models = ['fc', 'dag', 'gru', 'lstm', 'mvrnn']
    figpath = figdir + '/mem_eval.pdf'

    b_size = 10
    h_sizes = [64, 256]

    target_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    pytorch_idx = 3
    dyn_idx = 4
    dyn_inf_idx = 5
    cavs_idx = 6
    cortex_idx = 7
    model_idx = 8

    model_col = 'Model'
    model_dfs = {}
    for model in models:
        csvpath = csvdir + '/' + model + '_mem_results_cuda.csv'
        df = pd.read_csv(csvpath)
        df[model_col] = model
        model_dfs[model] = df

    df = pd.concat(model_dfs)
    cols = df.columns
    df = df.loc[(df[cols[b_size_idx]] == b_size) & (df[cols[h_size_idx]].isin(h_sizes))]
    df = df.drop(columns = [cols[target_idx], cols[h_size_idx], cols[b_size_idx]])
    df[cols[model_idx]] = df[cols[model_idx]].apply(common.get_model_repl)

    framework = 'Framework'
    mem_used = 'Peak Memory Usage (kB)'

    df = df.rename(columns = {
        cols[pytorch_idx]: 'PyTorch',
        cols[dyn_idx]: 'DyNet',
        cols[dyn_inf_idx]: 'DyNet (inference)',
        cols[cavs_idx]: 'Cavs',
        cols[cortex_idx]: 'Cortex',
    })

    df = df.melt(id_vars=[cols[model_idx]], var_name = framework, value_name = mem_used)

    plt.figure(figsize = (5, 1.9))
    g = sns.barplot(data=df, x = cols[model_idx], y = mem_used, hue=framework, ci=None,
        palette = palettes[5])

    bars = [rect for rect in g.get_children() if isinstance(rect, mpl.patches.Rectangle)]

    g.grid(axis = 'y')
    g.set_xlabel('')
    g.set_ybound(upper = 17000)
    autolabel(bars, g)
    plt.legend(loc='upper right', bbox_to_anchor=(0.9, 1), fontsize="small", ncol = 3)
    if args.debug: plt.show()

    g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_pytorch_plot(csvdir, figdir, args):
    models = ['fc', 'dag', 'gru', 'lstm', 'mvrnn']
    backends = ['cuda', 'cpu']
    figpath = figdir + '/pytorch_eval.pdf'

    target_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    pytorch_idx = 3
    cortex_idx = 4
    model_idx = 5

    model_col = 'Model'
    speedup_col = 'Speedup'
    all_dfs = {}
    for backend in backends:
        model_dfs = {}
        for model in models:
            csvpath = csvdir + '/pytorch_' + model + '_results_' + backend + '.csv'
            df = pd.read_csv(csvpath)
            df[model_col] = model
            model_dfs[(model, backend)] = df
            all_dfs[(model, backend)] = df

    df = pd.concat(all_dfs)
    cols = df.columns
    df = df.drop(columns = [cols[h_size_idx]])
    df[cols[model_idx]] = df[cols[model_idx]].apply(common.get_model_repl)
    df[speedup_col] = df[cols[pytorch_idx]] / df[cols[cortex_idx]]
    fig, ax = plt.subplots()
    height = 1.9
    width = 5.0
    plt.figure(figsize = (width, height))

    with sns.plotting_context(rc={"legend.loc": 'upper left', 'legend.fontsize': 7}):
        g = sns.relplot(data=df, x = cols[b_size_idx], y = speedup_col, hue = model_col, col = cols[target_idx],
                        ci = None, marker = 'o', facet_kws={'sharey': False, 'sharex': True, 'legend_out': False},
                        kind = "line", height = height, aspect = width/(2*height), legend = 'full',
                        palette = palettes[5])

        axes = g.axes.flatten()
        axes[0].set_title(axes[0].get_title().replace('Target = cuda', 'GPU'))
        axes[1].set_title(axes[1].get_title().replace('Target = cpu', 'Intel CPU'))
        axes[0].grid()
        axes[1].grid()

        handles, labels = axes[0].get_legend_handles_labels()
        # axes[0].legend(handles=handles[1:], labels=labels[1:])
        axes[0].legend(handles=handles, labels=labels)

        if args.debug: plt.show()
        g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_profile_plot(csvdir, figdir, args):
    models = ['lstm']
    backends = ['cuda', 'cpu']
    b_sizes = [10]
    figpath = figdir + '/profile_eval.pdf'

    target_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    cavs_idx = 3
    dynet_idx = 4
    model_idx = 5

    model_col = 'Model'
    framework_col = 'Framework'
    inf_lat_col = 'Inference Latency (ms)'
    all_dfs = {}
    for backend in backends:
        model_dfs = {}
        for model in models:
            csvpath = csvdir + '/profile_' + model + '_results_' + backend + '.csv'
            df = pd.read_csv(csvpath)
            df[model_col] = model
            model_dfs[(model, backend)] = df
            all_dfs[(model, backend)] = df

    df = pd.concat(all_dfs)
    cols = df.columns
    df[cols[model_idx]] = df[cols[model_idx]].apply(common.get_model_repl)
    df = df.rename({cols[cavs_idx]: 'Cavs', cols[dynet_idx]: 'DyNet'})
    df = df.loc[df[cols[b_size_idx]].isin(b_sizes)]
    df = df.melt(id_vars=[cols[target_idx], cols[h_size_idx], cols[b_size_idx], cols[model_idx]],
                 var_name = framework_col, value_name = inf_lat_col)
    df[framework_col] = df[framework_col].apply(common.get_framework_repl)
    h_sizes = [2**i for i in range(0, 10)]
    df[cols[h_size_idx]] = df[cols[h_size_idx]].apply(lambda h: math.frexp(h)[1] - 1)

    # df = df.fillna(0)
    print(df)
    fig, ax = plt.subplots()
    height = 1.8
    plt.figure(figsize = (5, height))
    with sns.plotting_context(rc={"legend.loc": 'lower left'}):
        g = sns.relplot(data=df, x = cols[h_size_idx], y = inf_lat_col, hue = framework_col, col = cols[target_idx],
                        ci = None, marker = 'o', legend = 'full', palette = palettes[2], kind = 'line',
                        facet_kws={'sharey': False, 'sharex': True, 'legend_out': False},
                        height = height, aspect = 5.0/ (2 * height))

        axes = g.axes.flatten()
        for ax in axes:
            ax.set_xticks(range(len(h_sizes)))
            ax.set_xticklabels(h_sizes, rotation='vertical')
            ax.grid()
            ax.set_ylim(bottom = 0)

        axes[0].set_ylim(top = 4.65)

        axes[1].set_title(axes[1].get_title().replace('Target = cpu', 'Intel CPU'))
        axes[0].set_title(axes[0].get_title().replace('Target = cuda', 'GPU'))

        handles, labels = axes[0].get_legend_handles_labels()
        print(handles, labels)
        axes[0].legend(handles=handles, labels=labels)

        if args.debug: plt.show()
        g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_summary_plot_nsf_proposal(csvdir, figdir, args):
    figpath = figdir + '/summary_nsf.pdf'
    backends = ['cuda', 'cpu', 'arm']
    models = ['fc', 'dag', 'gru', 'lstm', 'mvrnn']
    b_sizes = [10]
    h_sizes = [64, 256]

    col_target = 'Target'
    col_h_size = 'Hidden Size'
    col_b_size = 'Batch Size'
    col_dynet = 'dynet'
    col_tvm = 'tvm'
    col_model = 'Model'

    col_time = 'Inference Latency (ms)'
    col_framework = 'Framework'

    all_dfs = {}
    for model in models:
        model_dfs = []
        for backend in backends:
            filepath = csvdir + "/" + model + '_results_' + backend + '.csv'
            df = pd.read_csv(filepath)
            model_dfs.append(df)

        model_df = pd.concat(model_dfs)
        model_df['Model'] = model
        all_dfs[model] = model_df

    df = pd.concat(all_dfs)
    df = df.reset_index(drop = True)
    df = df.loc[df[col_h_size].isin(h_sizes)]
    df = df.loc[df[col_b_size].isin(b_sizes)]
    df = df[[col_model, col_target, col_h_size, col_b_size, col_dynet, col_tvm]]

    df[col_model] = df[col_model].apply(common.get_model_repl)
    df[col_target] = df[col_target].apply(common.get_summary_backend_repl)

    df = df.melt(id_vars=[col_model, col_target, col_h_size, col_b_size],
                 var_name = col_framework, value_name = col_time)

    df[col_framework] = df[col_framework].apply(common.get_framework_repl)
    print(df)

    height = 3
    plt.figure(figsize = (10, height))
    g = sns.catplot(
        data=df, kind="bar",
        x = col_model, y = col_time, hue=col_framework, col = col_target,
        ci=None, height=height, aspect = 10/(3 * height), legend = False, palette = palettes[3],
        sharey = False, sharex = True)

    axes = g.axes.flatten()
    for axis in axes:
        axis.set_title(axis.get_title().replace('Target = ', ''))
        axis.grid(axis = 'y')
    g.set_xticklabels(rotation=30)
    plt.legend()
    if args.debug: plt.show()
    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)


sns.set_style("ticks", {'grid.linestyle': '-'})
sns.set_context("paper")

def main(args):
    for i in range(1, 7):
        # palettes[i] = [cm.inferno(x) for x in np.linspace(0.9, 0.1, i)]
        # palettes[i] = [cm.viridis(x) for x in np.linspace(0.15, 1.0, i)]
        # palettes[i] = [cm.inferno(1 - x) for x in np.linspace(1.0, 1.0 - (i - 1) * (0.85/5.0), i)]
        palettes[i] = [cm.inferno(1 - x) for x in np.linspace(1.0, 1.0 - (i - 1) * (0.85/i), i)]

    script_dir = os.path.dirname(os.path.realpath(__file__))
    root_dir = script_dir + '/../'
    csvdir = root_dir + '/data/'
    srcdir = root_dir + '/src/'
    figdir = root_dir + '/fig/'

    # make_grnn_plot(csvdir, figdir, args)
    # make_unrolling_plot(csvdir, figdir, args)
    # make_hoisting_plot(csvdir, figdir, args)
    # make_memory_plot(csvdir, figdir, args)
    # make_stacked_plot(csvdir, figdir, args)
    make_pytorch_plot(csvdir, figdir, args)
    # make_profile_plot(csvdir, figdir, args)
    # make_summary_plot_nsf_proposal(csvdir, figdir, args)

if __name__== '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--debug', dest='debug', default=False, action='store_true')
    args = parser.parse_args()
    main(args)


==> src/ra_lexer.py <==
from pygments.lexers.agile import PythonLexer
from pygments.token import Name, Keyword

class RALexer(PythonLexer):
    # logfile = open('/home/ppf/Documents/projects/rnn_compilers/paper/log.txt', 'a')
    name = 'RA_LEXER'
    aliases = ['ra_lexer']

    EXTRA_KEYWORDS = ['compute', 'recursion_op', 'if_then_else', 'placeholder', 'input_tensor']
    EXTRA_TYPES = ['Tensor']

    def get_tokens_unprocessed(self, text):
        for index, token, value in PythonLexer.get_tokens_unprocessed(self, text):
            # print('YOYO ', value, file = logfile)
            if token is Name and value in self.EXTRA_KEYWORDS:
                yield index, Keyword, value
            elif token is Name and value in self.EXTRA_TYPES:
                yield index, Keyword.Type, value
            else:
                yield index, token, value
        # logfile.close()

